Metastability of Constant-Density Flocks

We study numerically the Toner-Tu field theory where the density field is maintained constant, a limit case of "Malthusian" flocks for which the asymptotic scaling of correlation functions in the ordered phase is known exactly. While we confirm these scaling laws, we also show that such constant-density flocks are metastable to the nucleation of a specific defect configuration, and are replaced by a globally disordered phase consisting of asters surrounded by shock lines that constantly evolves and remodels itself. We demonstrate that the main source of disorder lies along shock lines, rendering this active foam fundamentally different from the corresponding equilibrium system. We thus show that in the context of active matter also, a result obtained at all orders of perturbation theory can be superseded by non-perturbative effects, calling for a different approach.

==> anc/description_movies <==
Movie 1 (nucleation.avi): Metastability of the ordered phase. Parameters: $a=0.48, \lambda=1.0, \eta=0.5, L=3600, dx=2.0, dt=0.1$.

Movie 2 (coarsening.avi): Coarsening of an initially disordered state. Parameters: $a=1.0, \lambda=1.0, \eta=0.5, L=1800, dx=2.0, dt=0.1$.

Movie 3 (deterministiccoarsening.avi): Deterministic coarsening of an initially disordered state. Parameters: $a=1.0, \lambda=1.0, \eta=0.0, L=900, dx=0.5, dt=0.01$.



